Ultraviolet/infrared mixing-driven suppression of Kondo screening in the antiferromagnetic quantum critical metal

We study a magnetic impurity immersed in the two-dimensional antiferromagnetic quantum critical metal (AFQCM), using the field-theoretic functional renormalization group. Critical spin fluctuations represented by a bosonic field compete with itinerant electrons to couple with the impurity through the spin-spin interaction. At long distances, the antiferromagnetic electron-impurity (Kondo) coupling dominates over the boson-impurity coupling. However, the Kondo screening is weakened by the boson with an increasing severity as the hot spots connected by the magnetic ordering wave-vector are better nested. For $v_{0,i} \ll 1$, where $v_{0,i}$ is the bare nesting angle at the hot spots, the temperature $T_K^{\mathrm{AFQCM}}$ below which Kondo coupling becomes $O(1)$ is suppressed as $\frac{\log \Lambda/T_K^{\mathrm{AFQCM}}}{\log \Lambda/T_K^{\mathrm{FL}}} \sim \frac{g_{f,i}}{v_{0,i} \log 1/v_{0,i} }$, where $T_K^{\mathrm{FL}}$ is the Kondo temperature of the Fermi liquid with the same electronic density of states, and $g_{f,i}$ is the boson-impurity coupling defined at UV cutoff energy $\Lambda$. The remarkable efficiency of the single collective field in hampering the screening of the impurity spin by the Fermi surface originates from a ultraviolet/infrared (UV/IR) mixing: bosons with momenta up to a UV cutoff actively suppress Kondo screening at low energies.

==> anc/README.txt <==
HOW TO READ THE DATA FILES:

The "flowdata[Size-of-JVt0].mx" files contain four columns {{\[ScriptL]i, \[ScriptL]0, gf0,JVt0}, \[ScriptL]data, gfdata, JVtdata}.
These are the parameters and data points for the RG flow in the Fig 2 plot ($\tilde{J}^V(\ell)$ vs $g_f(\ell)$).
The first column {\[ScriptL]i, \[ScriptL]0, gf0, JVt0} contains the initial parameters.
In order: "\[ScriptL]i" (float) is the initial scale $\ell_i$, "\[ScriptL]0" (float) is the scale $\ell_0$ set by the nesting angle,
"gf0" (float) is the initial boson-impurity coupling $g_f(\ell_i)$,
"JVt0" (float) is the initial Kondo coupling $tilde{J}^V(\ell_i)$.
The second column "\[ScriptL]data" (1-d array, float) contains the length scale ($\ell$) series data starting at $\ell_i$,
The third column "gfdata" (1-d array, float) contains the series data for the boson-impurity starting from gf0,
The fourth column "JVTdata" (1-d array, float) contains the series data for the Kondo coupling starting from JVt0.

The "NUMellKvgf0[letter].mx" files contain two columns {{\[ScriptL]i, vsol[\[ScriptL]0, 0], JVt0, GF0bound, GF0bound2}, data}.
These are the parameters and data points for the logarithmic Kondo scale plots in Fig 3 ($\frac{\ell^{\mathrm{AFQCM}}_K}{\ell^{\mathrm{FL}}_K}$ vs $g_{f,i}$).
The first column {\[ScriptL]i, vsol[\[ScriptL]0, 0], JVt0, GF0bound, GF0bound2} contains the initial parameters.
In order: "\[ScriptL]i" (float) is the initial scale $\ell_i$, "\[ScriptL]0" (float) is the scale $\ell_0$ set by the nesting angle,
"vsol[\[ScriptL]0, 0]" (float) initial value of the nesting angle $v_0(0)$,
"JVt0" (float) is the initial Kondo coupling $tilde{J}^V(\ell_i)$,
"GF0bound" (float) is the boundary where $g_f{f,i} \sim 1/\ell_0^{3/4}$,
"GF0bound2" (float) is the boundary where $g_f{f,i} \sim 1/\ell_0$,
The second column "data" (1-d array, float) contains the series data of the Kondo screening length scale "\ell^{\mathrm{AFQCM}}_K".


KEY:

(1) Reading "flowdata[Size of JVt0].mx" files:

\[ScriptL]i: (float) initial scale $\ell_i$,
\[ScriptL]0: (float) scale $\ell_0$ set by the nesting angle,
gf0: (float) the initial boson-impurity coupling $g_f(\ell_i)$,
JVt0: (float) the initial Kondo coupling $tilde{J}^V(\ell_i)$,
\[ScriptL]data: (1-d array, float) the length scale ($\ell$) series data starting at $\ell_i$,
gfdata: (1-d, array, float) the series data for the boson-impurity starting from gf0,
JVtdata: (1-d array, float) the series data for the Kondo coupling starting from JVt0.

(2) Reading "NUMellKvgf0[letter].mx" files:

\[ScriptL]i: (float) initial scale $\ell_i$,
vsol[\[ScriptL]0, 0]: (float) initial value of the nesting angle $v_0(0)$,
JVt0: (float) the initial Kondo coupling $tilde{J}^V(\ell_i)$,
GF0bound: (float) boundary where $g_f{f,i} \sim 1/\ell_0^{3/4}$,
GF0bound2: (float) boundary where $g_f{f,i} \sim 1/\ell_0$,
data: (1-d array, float) series data of the Kondo screening length scale "\ell^{\mathrm{AFQCM}}_K".
